TokenRepel: Generating Diverse Image Sets Without Compromising Quality

We present an inference-time approach that enhances the visual diversity of image sets generated by text-to-image models, without compromising the average image quality. Our method leverages the intrinsic geometry of hidden representations in pretrained models to diversify images generated from the same prompt. First, we introduce a token repulsion mechanism that increases the angle between feature tokens across samples. It takes a negative Riemannian gradient step on a von Mises-Fisher mixture distribution of tokens on the unit hypersphere. Second, to preserve the quality of each output image, we propose a token density preservation mechanism that projects the repulsion-induced prediction change onto a half-space aligned with the model's score direction. This encourages the updates to remain within the high-density regions learned by the generative model. We further extend this mechanism to the output of each intermediate layer, enabling finer-grained iterative guidance. We evaluate our method on three types of pretrained text-to-image models. Experiments show substantial gains in visual diversity under identical prompts, while maintaining a comparable level of image fidelity.

==> figures_arxiv/tradeoff_plots/make_trade_off_geneval.py <==
"""Build the GenEval sweep figure from the local experiment results.

FLUX baseline runs cover 553 prompts; their per-prompt metrics are restricted to
the same 200 GenEval prompt IDs used by the TokenRepel and SDXL sweeps.
"""

import json
import re
from pathlib import Path


SOURCE = Path("/Users/qingtaoyu/Documents/phd/TokenRepel")
RUNS = SOURCE / "out/mirror/TokenRepel"  # run folders (out/, output_geneval/) of the code repo
OUTPUT = Path(__file__).resolve().parent
PIDS = set(json.loads((SOURCE / "assets/geneval_sub_pids.json").read_text()))

METHODS = {
    "BP": ("red", "*"),
    "NegToMe": ("magenta!75!black", "diamond*"),
    "SPARK": ("gray!85!black", "star"),
    "PG": ("olive!80!black", "x"),
    "CADS": ("teal!80!black", "square*"),
    "Contextual": ("cyan!65!black", "triangle*"),
    "Shield": ("orange!85!black", "triangle"),
    "CNO": ("violet!85!black", "pentagon*"),
    "Group": ("blue!70!black", "+"),
}

Y_AXES = {
    "flux": (6.5, 7.72, [6.8, 7.2, 7.6]),
    "sdxl": (5.0, 6.02, [5.1, 5.5, 5.9]),
    "flux2k": (8.1, 9.15, [8.2, 8.6, 9.0]),
}

X_TICKS = {
    "flux": [0.26, 0.3, 0.34],
    "sdxl": [0.32, 0.36, 0.4],
}

FOLDER_KEYS = {
    "NegToMe": "negtome",
    "PG": "pg",
    "CADS": "cads",
    "Contextual": "contextual_repulsion",
    "Shield": "shield",
    "CNO": "cno",
    "Group": "group_inference",
}


def metric_file(path):
    data = json.loads(path.read_text())
    if isinstance(data, list):
        selected = [row for row in data if row["pid"] in PIDS]
        if len(selected) != len(PIDS):
            raise ValueError(f"Expected {len(PIDS)} prompts in {path}, found {len(selected)}")
        return (
            sum(row["div_dreamsim"] for row in selected) / len(selected),
            sum(row["hpsv3_avg"] for row in selected) / len(selected),
        )
    if "num_prompts" in data and data["num_prompts"] != len(PIDS):
        raise ValueError(f"Expected {len(PIDS)} prompts in {path}")
    return data["dreamsim"], data["hpsv3"]


def setting_key(path):
    match = re.search(r"(-?\d+(?:\.\d+)?(?:e[+-]?\d+)?)$", path.parent.name)
    if not match:
        raise ValueError(f"Cannot read sweep setting from {path}")
    return float(match.group(1))


def collect(pattern, file_name):
    paths = sorted(RUNS.glob(pattern), key=setting_key)
    return [(setting_key(path), *metric_file(path)) for path in paths if path.name == file_name]


def full_sweep(prefix, method):
    key = FOLDER_KEYS[method]
    return collect(f"output_geneval/{prefix}_{key}*/**/results_per.json", "results_per.json")


def sdxl_info_data():
    """SDXL aggregate metrics are recorded in info.txt, not local results.json."""
    contents = (SOURCE / "info.txt").read_text().splitlines()
    start = next(i for i, line in enumerate(contents) if line.startswith("SDXL — comparison methods"))
    headings = {
        "Baseline": "Baseline",
        "CADS": "CADS",
        "SPARKE": "SPARK",
        "PG": "PG",
        "NegToMe": "NegToMe",
        "CNO": "CNO",
        "Group inference": "Group",
        "Shield": "Shield",
    }
    data = {}
    current = None
    for line in contents[start + 1:]:
        if line == "---":
            break
        for heading, method in headings.items():
            if line.startswith(heading + " ("):
                current = method
                data[current] = []
                break
        if current and line.startswith("|"):
            cells = [cell.strip() for cell in line.strip("|").split("|")]
            if len(cells) == 9 and cells[1].replace(".", "", 1).isdigit():
                setting = float(cells[0]) if current != "Baseline" else 0
                data[current].append((setting, float(cells[1]), float(cells[4])))
    return data


def model_data(prefix):
    if prefix == "sdxl":
        data = sdxl_info_data()
        data["BP"] = collect(
            "out/geneval_sub/sdxl_allblocks_bpdownmid_s*/results.json", "results.json"
        )
    else:
        data = {
            "Baseline": [(0, *metric_file(RUNS / f"output_geneval/{prefix}_base/results_per.json"))],
            "BP": collect(
                f"out/geneval_sub/{prefix}_allblocks_bpfirst*_s*/results.json",
                "results.json",
            ),
        }
        for method in METHODS:
            if method in ("BP", "SPARK"):
                continue
            data[method] = full_sweep(prefix, method)
        if prefix == "flux":
            for method in ("CADS", "CNO", "NegToMe"):
                key = FOLDER_KEYS[method]
                data[method] += collect(
                    f"out/geneval_sub/flux_{key}_*/results.json", "results.json"
                )
                data[method].sort(key=lambda row: row[0])
    for method, points in data.items():
        if not points:
            raise ValueError(f"No {method} results for {prefix}")
    if len(data["BP"]) < 4:
        raise ValueError(f"Expected at least four BP sweep points for {prefix}")
    data["BP"] = data["BP"][:4]
    if prefix == "flux":
        setting, x, y = data["BP"][1]
        # Display-only offset requested for the second Ours marker; keep source results intact.
        shifted_y = y + 0.02
        if shifted_y >= data["BP"][0][2]:
            raise ValueError("Second Ours point must remain below the first")
        data["BP"][1] = (setting, x, shifted_y)
        # Omit the distant alpha 1.9 point.
        data["NegToMe"] = data["NegToMe"][:4]
    return data


def axis_tex(title, data, y_axis, x_ticks=None):
    points = [row for rows in data.values() for row in rows]
    xs = [row[1] for row in points]
    xpad = (max(xs) - min(xs)) * 0.06
    ymin, ymax, yticks = y_axis
    lines = [
        r"\begin{tikzpicture}[font=\fontfamily{phv}\selectfont]",
        r"\begin{axis}[",
        r"  width=5.20cm, height=4.55cm,",
        rf"  title={{{title}}}, title style={{font=\small}},",
        r"  label style={font=\scriptsize}, tick label style={font=\tiny},",
        r"  axis lines=left, scaled ticks=false,",
        r"  xticklabel style={/pgf/number format/fixed, /pgf/number format/precision=2},",
        r"  yticklabel style={/pgf/number format/fixed, /pgf/number format/precision=1, xshift=2pt},",
        rf"  xmin={min(xs)-xpad:.4f}, xmax={max(xs)+xpad:.4f},",
        *([r"  xtick={" + ",".join(f"{tick:g}" for tick in x_ticks) + "},"] if x_ticks else []),
        rf"  ymin={ymin:.2f}, ymax={ymax:.2f},",
        r"  ytick={" + ",".join(f"{tick:.1f}" for tick in yticks) + "},",
        r"  tick style={black!60},",
        r"  extra description/.code={%",
        r"    \node[font=\scriptsize, rotate=90, anchor=center] at (axis description cs:-0.17,0.5) {HPSv3 $\uparrow$};%",
        r"    \node[font=\scriptsize, anchor=center] at (axis description cs:0.5,-0.21) {DreamSim $\uparrow$};%",
        r"  },",
        r"]",
    ]
    for method in METHODS:
        if method not in data:
            continue
        color, mark = METHODS[method]
        lines.append(f"% {method}: setting, DreamSim, HPSv3")
        for setting, x, y in data[method]:
            lines.append(f"% {setting:g}, {x:.5f}, {y:.5f}")
        coords = " ".join(
            f"({x:.5f},{y:.5f})" for _, x, y in data[method]
        )
        lines.append(
            rf"\addplot[color={color}, mark={mark}, mark size=1.45pt, "
            rf"line width=0.65pt] coordinates {{{coords}}};"
        )
    x, y = data["Baseline"][0][1:]
    lines.append(
        rf"\addplot[only marks, draw=black, fill=yellow, mark=filled pentastar, mark size=3pt] "
        rf"coordinates {{({x:.5f},{y:.5f})}};"
    )
    lines += [r"\end{axis}", r"\end{tikzpicture}"]
    return "\n".join(lines) + "\n"


def wrapper_tex():
    entries = [
        ("Baseline", "black", "filled pentastar"),
        *(("Ours" if name == "BP" else name, *style) for name, style in METHODS.items()),
    ]
    legend = [r"\begin{tikzpicture}[font=\fontfamily{phv}\selectfont]"]
    for index, (name, color, mark) in enumerate(entries):
        col, row = index % 5, index // 5
        x, y = col * 2.3, -row * 0.38
        if name == "Baseline":
            legend.append(
                rf"\draw[draw=black, fill=yellow] plot[mark=filled pentastar, mark size=3pt] coordinates {{({x+0.185:.3f},{y:.2f})}};"
            )
        else:
            legend.append(
                rf"\draw[color={color}, line width=0.65pt] ({x:.2f},{y:.2f}) -- ({x+0.37:.2f},{y:.2f});"
            )
            legend.append(
                rf"\draw[color={color}, line width=0.65pt] plot[mark={mark}, mark size=1.45pt] coordinates {{({x+0.185:.3f},{y:.2f})}};"
            )
        legend.append(
            rf"\node[anchor=west, font=\tiny] at ({x+0.46:.2f},{y:.2f}) {{{name}}};"
        )
    legend.append(r"\end{tikzpicture}")
    parts = [
        r"\pgfdeclareplotmark{filled pentastar}{%",
        r"  \pgfmathsetlengthmacro{\pentastarinner}{0.382*\pgfplotmarksize}%",
        r"  \pgfpathmoveto{\pgfqpointpolar{90}{\pgfplotmarksize}}%",
        r"  \pgfpathlineto{\pgfqpointpolar{54}{\pentastarinner}}%",
        r"  \pgfpathlineto{\pgfqpointpolar{18}{\pgfplotmarksize}}%",
        r"  \pgfpathlineto{\pgfqpointpolar{-18}{\pentastarinner}}%",
        r"  \pgfpathlineto{\pgfqpointpolar{-54}{\pgfplotmarksize}}%",
        r"  \pgfpathlineto{\pgfqpointpolar{-90}{\pentastarinner}}%",
        r"  \pgfpathlineto{\pgfqpointpolar{-126}{\pgfplotmarksize}}%",
        r"  \pgfpathlineto{\pgfqpointpolar{-162}{\pentastarinner}}%",
        r"  \pgfpathlineto{\pgfqpointpolar{162}{\pgfplotmarksize}}%",
        r"  \pgfpathlineto{\pgfqpointpolar{126}{\pentastarinner}}%",
        r"  \pgfpathclose\pgfusepathqfillstroke%",
        r"}",
        r"\begin{figure}[t]",
        r"\centering",
    ]
    for prefix in ("flux", "flux2k", "sdxl"):
        parts += [
            r"\begin{subfigure}[t]{0.34\textwidth}",
            r"\centering",
            rf"\input{{figures_arxiv/tradeoff_plots/trade_off_geneval_{prefix}}}",
            r"\end{subfigure}",
        ]
        if prefix != "sdxl":
            parts.append(r"\hspace{-1em}")
    parts += [r"\vspace{1mm}", *legend,
        r"\caption{Diversity--quality trade-offs on the same GenEval subset. Each curve varies one method-specific hyperparameter; the yellow star marks the model baseline. FLUX.1-dev, FLUX.2-Klein-9B, and SDXL are shown from left to right. The second FLUX.1-dev Ours point is displayed 0.02 HPSv3 higher than measured. Points below the displayed HPSv3 ranges are clipped. SPARK results are available only for SDXL, and Contextual Repulsion is not evaluated on SDXL.}",
        r"\label{fig:geneval_swap_comparison}", r"\end{figure}"]
    return "\n".join(parts) + "\n"


def main():
    for prefix, title in (
        ("flux", "FLUX.1-dev"),
        ("sdxl", "SDXL"),
        ("flux2k", "FLUX.2-Klein-9B"),
    ):
        data = model_data(prefix)
        (OUTPUT / f"trade_off_geneval_{prefix}.tex").write_text(
            axis_tex(title, data, Y_AXES[prefix], X_TICKS.get(prefix))
        )
        print(prefix, {key: len(value) for key, value in data.items()})
    (OUTPUT / "trade_off_geneval.tex").write_text(wrapper_tex())


if __name__ == "__main__":
    main()


==> tables_arxiv/make_geneval_comparison.py <==
"""Select one measured setting per method from the GenEval trade-off plots.

The plotted DreamSim/HPSv3 values determine the selection. All table metrics
come from the matching setting in the code repository's info.txt.
"""

import re
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
INFO = Path("/Users/qingtaoyu/Documents/phd/TokenRepel/info.txt")
OUTPUT = ROOT / "tables_arxiv/geneval_comparison.tex"

MODELS = [
    ("FLUX.1-dev", "flux", 7.4, "FLUX.1-dev — GenEval parameter sweeps", "FLUX.1-dev — TokenRepel ablation"),
    ("FLUX.2-Klein-9B", "flux2k", 8.8, "FLUX.2-klein — GenEval parameter sweeps", "FLUX.2-klein — TokenRepel ablation"),
    ("SDXL", "sdxl", 5.5, "SDXL — comparison methods", "SDXL — TokenRepel ablation"),
]

METHODS = [
    ("CADS", "CADS"),
    ("SPARKE", "SPARK"),
    ("PG", "PG"),
    ("NegToMe", "NegToMe"),
    ("CNO", "CNO"),
    ("Shield", "Shield"),
    ("Group", "Group"),
    ("Contextual", "Contextual"),
    ("Ours w/ P(L)", "BP"),
]

HEADINGS = {
    "CADS": "CADS (",
    "SPARK": "SPARKE (",
    "PG": "PG (",
    "NegToMe": "NegToMe (",
    "Contextual": "Contextual repulsion (",
    "Group": "Group inference (",
    "Shield": "Shield (",
    "CNO": "CNO (",
    "BP": "w/ BP,",
    "Baseline": "Baseline (",
}

LATENCY = {
    "flux": {
        "CADS": "1.00",
        "PG": "1.00",
        "NegToMe": "1.01",
        "Contextual": "1.28",
        "Group": "1.54",
        "Shield": "1.00",
        "CNO": "1.13",
    },
    "flux2k": {
        "CADS": "1.01",
        "PG": "1.01",
        "NegToMe": "1.00",
        "Contextual": "3.52",
        "Group": "1.99",
        "Shield": "1.01",
        "CNO": "1.97",
    },
    "sdxl": {
        "CNO": "1.09",
        "Group": "10.38",
        "BP": "1.26",
    },
}


def section(lines, prefix):
    start = next(i for i, line in enumerate(lines) if line.startswith(prefix))
    end = next(i for i in range(start + 1, len(lines)) if lines[i] == "---")
    return lines[start:end]


def info_rows(lines, heading):
    start = next(i for i, line in enumerate(lines) if line.startswith(heading))
    rows = {}
    for line in lines[start + 1:]:
        if not line.startswith("|"):
            if rows:
                break
            continue
        cells = [cell.strip() for cell in line.strip("|").split("|")]
        if len(cells) != 9:
            continue
        try:
            setting = float(cells[0])
        except ValueError:
            if cells[0] != "–":
                continue
            setting = None
        try:
            float(cells[1])
        except ValueError:
            continue
        rows[setting] = cells[1:]
    if not rows:
        raise ValueError(f"No data rows found for {heading}")
    return rows


def plot_rows(path):
    data = {}
    method = None
    for line in path.read_text().splitlines():
        match = re.match(r"% (\w+): setting, DreamSim, HPSv3", line)
        if match:
            method = match.group(1)
            data[method] = []
            continue
        match = re.match(r"% ([\d.eE+-]+), ([\d.]+), ([\d.]+)$", line)
        if match and method:
            data[method].append(tuple(map(float, match.groups())))
    return data


def select(rows, threshold):
    eligible = [row for row in rows if row[2] > threshold]
    if eligible:
        return max(eligible, key=lambda row: row[1])
    # No qualifying point: take the measured point immediately below the cutoff.
    return max(rows, key=lambda row: row[2])


def format_group(rows):
    """Mark the largest and second-largest value in each metric column."""
    best = {}
    second = {}
    for column in range(8):
        values = sorted({float(metrics[column]) for _, _, metrics, _ in rows}, reverse=True)
        best[column], second[column] = values[:2]

    formatted = []
    for label, latency, metrics, setting in rows:
        cells = []
        for column, value in enumerate(metrics):
            if float(value) == best[column]:
                value = rf"\textbf{{{value}}}"
            elif float(value) == second[column]:
                value = rf"\underline{{{value}}}"
            cells.append(value)
        comment = "" if setting is None else f" % setting={setting:g}"
        formatted.append(f"  {label:<12} & {latency} & " + " & ".join(cells) + r" \\" + comment)
    return formatted


def main():
    lines = INFO.read_text().splitlines()
    out = [
        r"\begin{table}[t]",
        r"\centering",
        r"\caption{Single-setting comparison on GenEval at HPSv3 thresholds of 7.4, 8.8, and 5.5 for FLUX.1-dev, FLUX.2-Klein-9B, and SDXL, respectively.}",
        r"\label{tab:comparison}",
        r"\resizebox{\textwidth}{!}{%",
        r"\begin{tabular}{l c ccc ccccc}",
        r"\toprule",
        r"\multirow{2}{*}{Method} & \multirow{2}{*}{\shortstack{Latency over\\baseline$\downarrow$}} & \multicolumn{3}{c}{Diversity} & \multicolumn{5}{c}{Image Fidelity} \\",
        r"\cmidrule(lr){3-5} \cmidrule(lr){6-10}",
        r" & & DreamSim$\uparrow$ & Vendi$\uparrow$ & LPIPS$\uparrow$ & HPSv3$\uparrow$ & CLIP$\uparrow$ & ImR$\uparrow$ & PickS$\uparrow$ & GenEval$\uparrow$ \\",
        r"\midrule",
    ]
    for title, short, threshold, comp_prefix, bp_prefix in MODELS:
        comp = section(lines, comp_prefix)
        bp = section(lines, bp_prefix)
        plot = plot_rows(ROOT / f"figures_arxiv/tradeoff_plots/trade_off_geneval_{short}.tex")
        out.append(rf"\multicolumn{{10}}{{l}}{{\textit{{{title}:}}}} \\")
        baseline = info_rows(comp, HEADINGS["Baseline"])[None]
        group = [("Baseline", r"1.00$\times$", baseline, None)]
        for label, key in METHODS:
            if key not in plot:
                continue
            selected = select(plot[key], threshold)
            source = bp if key == "BP" else comp
            records = info_rows(source, HEADINGS[key])
            setting = min(records, key=lambda k: abs(k - selected[0]))
            if abs(setting - selected[0]) > 1e-8 * max(1, abs(setting)):
                raise ValueError(f"No info.txt row for {title} {key} at {selected[0]}")
            metrics = records[setting]
            latency = LATENCY.get(short, {}).get(key)
            if key == "BP" and latency is None:
                latency_cell = r"\textemdash"
            else:
                latency_cell = rf"{latency if latency is not None else '1.00'}$\times$"
            group.append((label, latency_cell, metrics, setting))
        formatted = format_group(group)
        out.extend(formatted[:-1])
        out.append(r"\cmidrule{1-10}")
        out.append(formatted[-1])
        out.append(r"\midrule")
    out[-1] = r"\bottomrule"
    out.extend([r"\end{tabular}%", "}", r"\end{table}"])
    OUTPUT.write_text("\n".join(out) + "\n")


if __name__ == "__main__":
    main()


==> tables_arxiv/make_geneval_sweep_results.py <==
"""Build the appendix tables with all metrics of every GenEval sweep point.

All values are on the same 200-prompt GenEval subset as the trade-off plots.
FLUX comparison runs cover 553 prompts; their per-prompt metrics are restricted
to the subset. TokenRepel and SDXL runs are already on the subset (info.txt).
"""

import json
import re
from pathlib import Path


SOURCE = Path("/Users/qingtaoyu/Documents/phd/TokenRepel")
RUNS = SOURCE / "out/mirror/TokenRepel"
OUTPUT = Path(__file__).resolve().parent / "geneval_sweep_results.tex"
PIDS = set(json.loads((SOURCE / "assets/geneval_sub_pids.json").read_text()))

# Swept values shown in the trade-off plots; bold = setting used in tab:comparison.
SWEEPS = {
    "flux": [
        ("Ours", "$\\delta$", [5, 10, 20, 30], 20),
        ("NegToMe", "$\\alpha$", [0.5, 0.75, 1, 1.45], 0.5),
        ("PG", "coefficient", [0.05, 0.1, 0.14, 0.19], 0.05),
        ("CADS", "noise scale", [0.0005, 0.001, 0.0013, 0.0016, 0.0022], 0.0005),
        ("Contextual", "$\\eta$", [1e7, 1e8, 1e9, 1e10], 1e10),
        ("Shield", "radius", [0.8, 0.85, 0.9, 0.95, 1], 0.95),
        ("CNO", "learning rate", [0.01, 0.013, 0.017, 0.02], 0.01),
        ("Group", "$M$", [16, 32, 64], 32),
    ],
    "flux2k": [
        ("Ours", "$\\delta$", [20, 40, 60, 80], 40),
        ("NegToMe", "$\\alpha$", [0.5, 0.75, 1, 1.45], 0.75),
        ("PG", "coefficient", [0.2, 0.3, 0.4, 0.49], 0.3),
        ("CADS", "noise scale", [0.012, 0.022, 0.032, 0.043], 0.022),
        ("Contextual", "$\\eta$", [2.5e8, 5e8, 7.5e8, 1e9], 7.5e8),
        ("Shield", "radius", [1.1, 1.27, 1.44, 1.61], 1.44),
        ("CNO", "learning rate", [0.05, 0.09, 0.13, 0.18], 0.13),
        ("Group", "$M$", [8, 16, 32, 64], 64),
    ],
    "sdxl": [
        ("Ours", "$\\delta$", [5, 10, 15, 20], 10),
        ("NegToMe", "$\\alpha$", [0.07, 0.14, 0.21, 0.28], 0.14),
        ("SPARKE", "guidance scale", [0.034, 0.069, 0.1, 0.14], 0.1),
        ("PG", "coefficient", [0.001, 0.002, 0.003, 0.004], 0.003),
        ("CADS", "noise scale", [0.005, 0.01, 0.015, 0.02], 0.015),
        ("Shield", "radius", [0.9, 0.95, 1, 1.05], 1.05),
        ("CNO", "learning rate", [0.17, 0.34, 0.51, 0.68], 0.51),
        ("Group", "$M$", [8, 16, 32, 64], 32),
    ],
}

FOLDERS = {
    "NegToMe": "negtome",
    "PG": "pg",
    "CADS": "cads",
    "Contextual": "contextual_repulsion",
    "Shield": "shield",
    "CNO": "cno",
    "Group": "group_inference",
}

# info.txt sections and table headings for runs already on the subset.
INFO_SECTIONS = {
    ("flux", "Ours"): ("FLUX.1-dev — TokenRepel ablation", "w/ BP,"),
    ("flux2k", "Ours"): ("FLUX.2-klein — TokenRepel ablation", "w/ BP,"),
    ("sdxl", "Ours"): ("SDXL — TokenRepel ablation", "w/ BP,"),
    ("sdxl", "Baseline"): ("SDXL — comparison methods", "Baseline ("),
    ("sdxl", "NegToMe"): ("SDXL — comparison methods", "NegToMe ("),
    ("sdxl", "SPARKE"): ("SDXL — comparison methods", "SPARKE ("),
    ("sdxl", "PG"): ("SDXL — comparison methods", "PG ("),
    ("sdxl", "CADS"): ("SDXL — comparison methods", "CADS ("),
    ("sdxl", "Shield"): ("SDXL — comparison methods", "Shield ("),
    ("sdxl", "CNO"): ("SDXL — comparison methods", "CNO ("),
    ("sdxl", "Group"): ("SDXL — comparison methods", "Group inference ("),
}

TITLES = {"flux": "FLUX.1-dev", "flux2k": "FLUX.2-Klein-9B", "sdxl": "SDXL"}


def info_rows(section, heading):
    lines = (SOURCE / "info.txt").read_text().splitlines()
    start = next(i for i, line in enumerate(lines) if line.startswith(section))
    start = next(i for i in range(start, len(lines)) if lines[i].startswith(heading))
    rows = {}
    for line in lines[start + 1:]:
        if not line.startswith("|"):
            if rows:
                break
            continue
        cells = [cell.strip() for cell in line.strip("|").split("|")]
        if len(cells) != 9 or not re.match(r"^\d", cells[1]):
            continue
        setting = None if cells[0] == "–" else float(cells[0])
        rows[setting] = [float(cell) for cell in cells[1:8]]
    return rows


def subset_metrics(folder):
    per = json.loads((folder / "results_per.json").read_text())
    extra = json.loads((folder / "results_per_prompt.json").read_text())
    per = [row for row in per if row["pid"] in PIDS]
    extra = [row for row in extra if row["pid"] in PIDS]
    if len(per) != len(PIDS) or len(extra) != len(PIDS):
        raise ValueError(f"Expected {len(PIDS)} prompts in {folder}")
    mean = lambda rows, key: sum(row[key] for row in rows) / len(rows)
    return [
        mean(per, "div_dreamsim"), mean(per, "div_vendi"), mean(per, "div_lpips"),
        mean(per, "hpsv3_avg"), mean(per, "clip_avg"),
        mean(extra, "imagereward"), mean(extra, "pickscore"),
    ]


def sub_results(folder):
    data = json.loads((folder / "results.json").read_text())
    if data.get("num_prompts", len(PIDS)) != len(PIDS):
        raise ValueError(f"Expected {len(PIDS)} prompts in {folder}")
    keys = ["dreamsim", "vendi", "lpips", "hpsv3", "clip", "imagereward", "pickscore"]
    return [data[key] for key in keys]


def folder_setting(folder):
    return float(re.search(r"(-?\d+(?:\.\d+)?(?:e[+-]?\d+)?)$", folder.name).group(1))


def flux_runs(prefix, method):
    runs = {}
    key = FOLDERS[method]
    for path in RUNS.glob(f"output_geneval/{prefix}_{key}*/**/results_per.json"):
        runs[folder_setting(path.parent)] = subset_metrics(path.parent)
    for path in RUNS.glob(f"out/geneval_sub/{prefix}_{key}_*/results.json"):
        runs[folder_setting(path.parent)] = sub_results(path.parent)
    return runs


def lookup(runs, value):
    for setting, metrics in runs.items():
        if setting is not None and abs(setting - value) <= 1e-9 * max(1, abs(value)):
            return metrics
    raise KeyError(value)


def fmt_setting(value):
    if value >= 1e6:
        exponent = len(str(int(value))) - 1
        mantissa = value / 10 ** exponent
        if mantissa == 1:
            return f"$10^{{{exponent}}}$"
        return f"${mantissa:g}\\!\\times\\!10^{{{exponent}}}$"
    return f"{value:g}"


def model_rows(prefix):
    if prefix == "sdxl":
        baseline = info_rows(*INFO_SECTIONS[("sdxl", "Baseline")])[None]
    else:
        baseline = subset_metrics(RUNS / f"output_geneval/{prefix}_base")
    blocks = [[("Baseline", "--", "--", baseline)]]
    for method, knob, values, selected in SWEEPS[prefix]:
        if (prefix, method) in INFO_SECTIONS:
            runs = info_rows(*INFO_SECTIONS[(prefix, method)])
        else:
            runs = flux_runs(prefix, method)
        block = []
        for value in values:
            setting = fmt_setting(value)
            if value == selected:
                setting = rf"\textbf{{{setting}}}"
            block.append((method, knob, setting, lookup(runs, value)))
        blocks.append(block)
    return blocks


def table_tex(prefix):
    lines = [
        r"\begin{table}[t]",
        r"\centering",
        r"\scriptsize",
        r"\setlength{\tabcolsep}{4pt}",
        rf"\caption{{All GenEval sweep results of \cref{{fig:geneval_swap_comparison}} for {TITLES[prefix]}."
        r" Bold settings are used in \cref{tab:comparison}.}",
        rf"\label{{tab:geneval_sweep_{prefix}}}",
        r"\begin{tabular}{@{}llr ccccccc@{}}",
        r"\toprule",
        r"Method & Parameter & Value & DreamSim$\uparrow$ & Vendi$\uparrow$ & LPIPS$\uparrow$"
        r" & HPSv3$\uparrow$ & CLIP$\uparrow$ & ImageReward$\uparrow$ & PickScore$\uparrow$ \\",
    ]
    for block in model_rows(prefix):
        lines.append(r"\midrule")
        for index, (method, knob, setting, metrics) in enumerate(block):
            name = method if index == 0 else ""
            param = knob if index == 0 else ""
            cells = [f"{metric:.4f}" for metric in metrics]
            lines.append(f"{name} & {param} & {setting} & " + " & ".join(cells) + r" \\")
    lines += [r"\bottomrule", r"\end{tabular}", r"\end{table}", ""]
    return "\n".join(lines)


def main():
    parts = [
        "% Generated by tables_arxiv/make_geneval_sweep_results.py; all values on the 200-prompt GenEval subset.",
        *(table_tex(prefix) for prefix in ("flux", "flux2k", "sdxl")),
    ]
    OUTPUT.write_text("\n".join(parts))


if __name__ == "__main__":
    main()

